Mapping the Narrow Corridor with Large Language Models

Acemoglu and Robinson (2024 Nobel laureates in Economics) trace national histories in The Narrow Corridor as paths through a two-dimensional (state power, society power) space but plot none: quantifying the two axes at each moment is the labor-intensive, judgment-laden task that has kept the framework qualitative. We ask whether large language models (LLMs) can operationalize it. We introduce a reproducible, provider-agnostic pipeline that scores a country period by period using chain-of-thought (events first, then score) and in-context anchoring on prior periods, against an explicit rubric with schema-validated output. As a proof of concept we produce a twelve-country trajectory atlas (Iran, France, the United Kingdom, the United States, China, Chile, Colombia, the Democratic Republic of the Congo, Lebanon, Zambia, Somalia, and India), chosen to place at least two countries in each of the book's four Leviathan types, and compare four models. We assess the scores for consistency with an expert index (V-Dem) and for inter-model agreement, reading agreement as concurrent consistency rather than accuracy, since such indices likely appear in the models' training data, and discuss conceptually how the biases of an LLM annotator and a human expert differ. Code, prompts, runs, and an interactive gallery of the animated trajectories are released.

==> experiments/analysis.py <==
#!/usr/bin/env python3
"""Turn the runs into the paper's LaTeX tables.

    uv run python paper/experiments/analysis.py

Writes paper/tables/intermodel.tex and paper/tables/validation.tex, which
main.tex \\input{}s. Tables are always (re)written so the paper compiles; rows
fall back to placeholders when data is missing.

Inter-model agreement uses only the runs in paper/experiments/results/ and is
reported as Krippendorff's alpha (interval) on the period-to-period *changes*
(agreement on moves, not on the shared secular trend).

The V-Dem consistency check additionally needs an expert-index CSV at
paper/experiments/external/vdem.csv (see EXTERNAL config below and paper/README.md);
it reports Spearman correlations on both levels and first differences. Without
the CSV, that table is written with placeholder values.
"""

from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path

from scipy.stats import spearmanr

from narrow_corridor.storage import load_path
from run_experiments import COUNTRIES, END  # reuse the sweep config

HERE = Path(__file__).parent
RUNS_DIR = HERE / "results"
TABLES_DIR = HERE.parent / "tables"
REF_MODEL = "anthropic/claude-opus-4-8"  # reference model for the V-Dem check

# ----- external index config (edit to match your downloaded dataset) ---------
EXTERNAL_CSV = HERE / "external" / "vdem.csv"
EXT_COUNTRY_COL = "country_name"
EXT_YEAR_COL = "year"
EXT_SOCIETY_COL = "v2xcs_ccsi"   # V-Dem core civil society index (0-1)
# State power -> V-Dem state authority over territory (v2svstterr).
# Alternatives worth trying: v2clrspct (rigorous/impartial public administration),
# or an external state-capacity dataset (Hanson-Sigman).
EXT_STATE_COL = "v2svstterr"
# Short display names for the LaTeX tables (full names blow the column width).
# Only affects table cells; prompts, filenames, slugs, and V-Dem lookup keep the
# full country name.
DISPLAY_NAME = {
    "Democratic Republic of the Congo": "DR Congo",
    "Zambia (Northern Rhodesia)": "Zambia",
}

# LLM country name -> external-dataset country name
COUNTRY_TO_EXT = {
    "Iran (Persia)": "Iran",
    "United States": "United States of America",
    "United Kingdom": "United Kingdom",
    "France": "France",
    "China": "China",
    "Chile": "Chile",
    "Colombia": "Colombia",
    "Democratic Republic of the Congo": "Democratic Republic of the Congo",
    "Lebanon": "Lebanon",
    "Zambia (Northern Rhodesia)": "Zambia",
    "Somalia": "Somalia",
    "India": "India",
}


def _mid(period) -> int:
    return (period[0] + period[1]) // 2


def _diff(seq):
    return [b - a for a, b in zip(seq, seq[1:])]


def _spearman(a, b):
    """Spearman rho over paired values; None if too few points or no variance."""
    if len(a) < 3 or len(set(a)) < 2 or len(set(b)) < 2:
        return None
    return spearmanr(a, b).statistic


def krippendorff_alpha_interval(units) -> float | None:
    """Krippendorff's alpha (interval metric).

    `units` is a list of per-unit value lists (one value per rater; raters that
    did not rate a unit are simply omitted). Uses the coincidence-matrix
    identity alpha = 1 - (n-1) * Do_num / De_num, which is exact for the interval
    metric delta(a,b) = (a-b)^2. Returns None if there is nothing to compare or
    no variance in the pooled values.
    """
    pool, do_num = [], 0.0
    for vals in units:
        m = len(vals)
        if m < 2:
            continue
        pool.extend(vals)
        do_num += sum(
            (vals[i] - vals[j]) ** 2 for i in range(m) for j in range(i + 1, m)
        ) / (m - 1)
    n = len(pool)
    if n < 2:
        return None
    de_num = sum(
        (pool[i] - pool[j]) ** 2 for i in range(n) for j in range(i + 1, n)
    )
    if de_num == 0:
        return None
    return 1.0 - (n - 1) * do_num / de_num


def _fmt(r) -> str:
    return f"{r:.2f}" if r is not None else r"\ph{--}"


def _pair(a, b) -> str:
    return f"{_fmt(a)}\\,/\\,{_fmt(b)}"


def load_runs() -> dict[str, dict[str, object]]:
    """country -> {model -> NarrowCorridorPath} for every real model run on disk.

    Ensemble-mean runs are excluded: they are derived from the model runs, so
    counting them as a rater would double-count and inflate inter-model agreement.
    """
    by_country: dict[str, dict[str, object]] = defaultdict(dict)
    for f in sorted(RUNS_DIR.glob("*.json")):
        path = load_path(f)
        if path.model.lower().startswith(("ensemble", "v-dem", "vdem")):
            continue  # derived atlases, not model runs
        by_country[path.country][path.model] = path
    return by_country


# ----------------------------------------------------------------------------
def _change_units(models: dict, attr: str):
    """Per-change-index list of [each model's period-to-period change], over the
    periods common to all models. attr is 'society_power' or 'state_power'."""
    common = sorted(set.intersection(*(set(p.periods) for p in models.values())))
    series = {m: _diff([getattr(p, attr)[per] for per in common]) for m, p in models.items()}
    return [[series[m][k] for m in models] for k in range(max(0, len(common) - 1))]


def inter_model_table(by_country) -> None:
    rows, pooled_soc, pooled_sta = [], [], []
    for country in COUNTRIES:
        models = by_country.get(country, {})
        if len(models) < 2:
            rows.append((country, len(models), None, None))
            continue
        soc_units = _change_units(models, "society_power")
        sta_units = _change_units(models, "state_power")
        pooled_soc += soc_units
        pooled_sta += sta_units
        rows.append((
            country, len(models),
            krippendorff_alpha_interval(soc_units),
            krippendorff_alpha_interval(sta_units),
        ))
    overall_soc = krippendorff_alpha_interval(pooled_soc)
    overall_sta = krippendorff_alpha_interval(pooled_sta)

    lines = [
        r"\begin{table}[t]", r"\centering", r"\small",
        r"\caption{Inter-model reliability: Krippendorff's $\alpha$ (interval) on "
        r"period-to-period \emph{changes} across models, per country. Higher $=$ "
        r"models see the same moves.}",
        r"\label{tab:intermodel}",
        r"\begin{tabular}{lccc}", r"\toprule",
        r"Country & \#models & Society $\alpha$ & State $\alpha$ \\", r"\midrule",
    ]
    for country, k, soc, sta in rows:
        lines.append(f"{DISPLAY_NAME.get(country, country)} & {k} & {_fmt(soc)} & {_fmt(sta)} \\\\")
    lines += [
        r"\midrule",
        f"\\textbf{{Overall}} & -- & \\textbf{{{_fmt(overall_soc)}}} & \\textbf{{{_fmt(overall_sta)}}} \\\\",
        r"\bottomrule", r"\end{tabular}", r"\end{table}",
    ]
    (TABLES_DIR / "intermodel.tex").write_text("\n".join(lines) + "\n")
    print(f"wrote intermodel.tex (overall society alpha={_fmt(overall_soc)}, state={_fmt(overall_sta)})")


# ----------------------------------------------------------------------------
def _load_external():
    """(country -> {year -> (society_val, state_val)}) or None if CSV absent."""
    if not EXTERNAL_CSV.exists():
        return None
    table: dict[str, dict[int, tuple]] = defaultdict(dict)
    with EXTERNAL_CSV.open() as fh:
        for row in csv.DictReader(fh):
            try:
                yr = int(float(row[EXT_YEAR_COL]))
                soc = float(row[EXT_SOCIETY_COL])
                sta = float(row[EXT_STATE_COL])
            except (KeyError, ValueError):
                continue
            table[row[EXT_COUNTRY_COL]][yr] = (soc, sta)
    return table


def validation_table(by_country) -> None:
    ext = _load_external()
    lines = [
        r"\begin{table*}[t]", r"\centering", r"\small",
        r"\caption{Consistency with V-Dem (\texttt{claude-opus-4-8}): Spearman "
        r"$\rho$ at period-midpoint years, reported as level\,/\,$\Delta$ (levels "
        r"vs.\ first differences). Society vs.\ \texttt{v2xcs\_ccsi}; state vs.\ "
        r"\texttt{v2svstterr}. First differences are the more honest signal.}",
        r"\label{tab:validation}",
        r"\begin{tabular}{lcccc}", r"\toprule",
        r"Country & Window & $N$ & Society $\rho$ & State $\rho$ \\", r"\midrule",
    ]
    for country, start in COUNTRIES.items():
        window = f"{start}--{END}"
        soc_l = soc_d = sta_l = sta_d = None
        n = 0
        path = by_country.get(country, {}).get(REF_MODEL)
        if path is not None and ext is not None:
            ext_years = ext.get(COUNTRY_TO_EXT.get(country, country), {})
            ls, es, lt, et = [], [], [], []
            for per in sorted(path.periods):  # year order for first differences
                yr = _mid(per)
                if yr in ext_years:
                    e_soc, e_sta = ext_years[yr]
                    ls.append(path.society_power[per]); es.append(e_soc)
                    lt.append(path.state_power[per]); et.append(e_sta)
            n = len(ls)
            soc_l, sta_l = _spearman(ls, es), _spearman(lt, et)
            soc_d = _spearman(_diff(ls), _diff(es))
            sta_d = _spearman(_diff(lt), _diff(et))
        n_cell = n if n else r"\ph{--}"
        disp = DISPLAY_NAME.get(country, country)
        lines.append(f"{disp} & {window} & {n_cell} & {_pair(soc_l, soc_d)} & {_pair(sta_l, sta_d)} \\\\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table*}"]
    (TABLES_DIR / "validation.tex").write_text("\n".join(lines) + "\n")
    status = "computed" if ext is not None else "placeholder (no external CSV)"
    print(f"wrote validation.tex ({status})")


def main() -> None:
    TABLES_DIR.mkdir(parents=True, exist_ok=True)
    by_country = load_runs()
    if not by_country:
        print(f"No runs found in {RUNS_DIR}. Run run_experiments.py first; "
              "writing placeholder tables so the paper still compiles.")
    inter_model_table(by_country)
    validation_table(by_country)


if __name__ == "__main__":
    main()


==> experiments/atlas_combined.py <==
#!/usr/bin/env python3
"""All countries on one map: each country's final (2020) position, over the
book's labeled Leviathan regions.

    uv run python paper/experiments/atlas_combined.py

The book plots countries in a single (society, state) plane divided into regions
(Despotic / Shackled / Absent Leviathan) by a widening corridor. Because every
run is scored against the *same* fixed 0--10 rubric (prompts.RUBRIC), the numbers
are already on a common scale, so we can drop each country's end-of-trajectory
(2020) point into that shared plane directly and read off which region it lands
in. This is the test of whether the shared rubric yields sensible *relative*
cross-country placement. Needs the ensemble-mean runs (run ensemble.py first).
No LLM calls.
"""

from __future__ import annotations

import matplotlib.pyplot as plt

from narrow_corridor.plot import _draw_corridor
from narrow_corridor.storage import load_path
from run_experiments import COUNTRIES, RUNS_DIR, slug

LO, HI = 0.0, 10.0  # fixed rubric quadrant, origin-anchored like the book's figure

# Region labels at the same positions as the conceptual schematic
# (corridor_schematic.py), so the two figures line up: Despotic above the
# corridor, Shackled inside it, Absent in the weak-state region below.
REGIONS = [
    ("Despotic\nLeviathan", 2.0, 8.3, "center"),
    ("Shackled\nLeviathan", 8.0, 8.0, "center"),
    ("Absent\nLeviathan", 7.2, 1.6, "center"),
]


def main() -> None:
    paths = []
    for country in COUNTRIES:
        f = RUNS_DIR / f"{slug(country)}__ensemble-mean.json"
        if f.exists():
            paths.append(load_path(f))
        else:
            print(f"(skip {country}: no ensemble-mean run; run ensemble.py first)")
    if not paths:
        print(f"No ensemble-mean runs in {RUNS_DIR}. Run ensemble.py first.")
        return

    fig, ax = plt.subplots(figsize=(10, 10))
    _draw_corridor(ax, LO, HI)

    # region labels (light, like the book's hand annotations)
    for text, x, y, ha in REGIONS:
        ax.text(x, y, text, fontsize=13, style="italic", color="0.35",
                ha=ha, va="center", zorder=1)

    # one point per country: its final (2020) position, labeled
    colors = plt.get_cmap("tab20").colors  # >10 distinct colors for 11+ countries
    for i, p in enumerate(paths):
        per = p.periods[-1]
        x, y = p.society_power[per], p.state_power[per]
        c = colors[i % len(colors)]
        ax.scatter(x, y, color=c, s=90, zorder=3, edgecolors="white", linewidths=0.6)
        ax.annotate(p.country, (x, y), textcoords="offset points", xytext=(10, 0),
                    color=c, fontsize=10, va="center", ha="left",
                    fontweight="bold", zorder=4)

    ax.set_xlim(LO, HI)
    ax.set_ylim(LO, HI)
    ax.set_xlabel("Power of Society")
    ax.set_ylabel("Power of the State")
    ax.set_title("Where each country sits in 2020 (ensemble mean, shared rubric)")

    out = RUNS_DIR / "all-countries__ensemble-mean.png"
    fig.savefig(out, bbox_inches="tight")
    print(f"{len(paths)} countries -> {out.name}")


if __name__ == "__main__":
    main()


==> experiments/corridor_schematic.py <==
#!/usr/bin/env python3
"""Conceptual schematic of the Narrow Corridor: the widening corridor and the
four Leviathan regions, drawn in the same (society, state) style as our atlases.

    uv run python paper/experiments/corridor_schematic.py

A framework diagram (no data, no LLM calls) for the paper's Method section and
the README. Writes paper/experiments/results/corridor-schematic.png.
"""

from __future__ import annotations

import matplotlib.pyplot as plt
import numpy as np

from narrow_corridor.plot import _draw_corridor
from run_experiments import RUNS_DIR

LO, HI = 0.0, 10.0

# The plane has three spatially distinct regions: Despotic above the corridor,
# Shackled inside it, and the weak-state region below. Paper vs Absent Leviathans
# are NOT distinguished by position (both sit low on the state axis), only by
# whether a state exists de jure; that distinction is made in the text, not here.
REGIONS = [
    ("Despotic\nLeviathan", 2.0, 8.3, "center"),
    ("Shackled\nLeviathan", 8.0, 8.0, "center"),   # on the x=y diagonal, inside the corridor
    ("Absent\nLeviathan", 7.2, 1.6, "center"),     # weak-state region below the corridor
]

# Curved guide arrows (start -> end, arc curvature) pointing into a region.
ARROWS = [
    ((3.6, 5.6), (2.5, 7.4), 0.35),   # up-left, toward Despotic
    ((5.4, 4.0), (6.7, 2.4), -0.35),  # down-right, toward Absent (mirrored)
]
# A country's path climbing the corridor: a wavy S (two curves) up the diagonal.
PATH = ((3.0, 2.8), (6.9, 7.0), 0.4, 2)  # start, end, wave amplitude, half-periods


def main() -> None:
    fig, ax = plt.subplots(figsize=(10, 10))
    _draw_corridor(ax, LO, HI)

    for text, x, y, ha in REGIONS:
        ax.text(x, y, text, fontsize=16, style="italic", color="0.2",
                ha=ha, va="center", zorder=3)

    for (x0, y0), (x1, y1), rad in ARROWS:
        ax.annotate("", xy=(x1, y1), xytext=(x0, y0),
                    arrowprops=dict(arrowstyle="-|>", color="0.35", lw=1.4,
                                    connectionstyle=f"arc3,rad={rad}"), zorder=2)

    # wavy S-shaped path climbing the corridor: base diagonal + perpendicular sine
    (px0, py0), (px1, py1), amp, halfp = PATH
    t = np.linspace(0, 1, 200)
    bx, by = px0 + t * (px1 - px0), py0 + t * (py1 - py0)
    dx, dy = px1 - px0, py1 - py0
    L = np.hypot(dx, dy)
    nx, ny = -dy / L, dx / L                     # unit perpendicular
    off = amp * np.sin(halfp * np.pi * t)        # halfp half-periods -> two curves
    wx, wy = bx + nx * off, by + ny * off
    ax.plot(wx[:-1], wy[:-1], color="0.35", lw=1.4, zorder=2)
    ax.annotate("", xy=(wx[-1], wy[-1]), xytext=(wx[-3], wy[-3]),
                arrowprops=dict(arrowstyle="-|>", color="0.35", lw=1.4), zorder=2)

    ax.set_xlim(LO, HI)
    ax.set_ylim(LO, HI)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel("Power of Society", fontsize=14)
    ax.set_ylabel("Power of the State", fontsize=14)

    out = RUNS_DIR / "corridor-schematic.png"
    fig.savefig(out, bbox_inches="tight", dpi=150)
    print(f"-> {out}")


if __name__ == "__main__":
    main()


==> experiments/ensemble.py <==
#!/usr/bin/env python3
"""Build the ensemble-mean atlas: per country, average the models' scores.

    uv run python paper/experiments/ensemble.py

For each country it averages society/state power across all available models
(over the periods they share), writes the mean trajectory to
paper/experiments/results/<country-slug>__ensemble-mean.{json,png}, and uses the
reference model's key events for the plot's turn labels. The paper's second
atlas figure includes these panels. No LLM calls.
"""

from __future__ import annotations

import argparse
from statistics import fmean

from analysis import REF_MODEL, load_runs
from narrow_corridor.models import NarrowCorridorPath
from narrow_corridor.plot import plot_path
from narrow_corridor.storage import save_path
from run_experiments import COUNTRIES, RUNS_DIR, slug


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--gif", action="store_true",
                    help="Also render the ensemble animation (needed for the gallery).")
    args = ap.parse_args()

    by_country = load_runs()
    if not by_country:
        print(f"No runs in {RUNS_DIR}. Run run_experiments.py first.")
        return

    for country in COUNTRIES:
        models = by_country.get(country, {})
        if len(models) < 2:
            print(f"(skip {country}: need >=2 models, have {len(models)})")
            continue
        common = sorted(set.intersection(*(set(p.periods) for p in models.values())))
        ref = models.get(REF_MODEL)  # key events for the labels, if present

        mean = NarrowCorridorPath(country=country, model=f"ensemble-mean ({len(models)} models)")
        for per in common:
            mean.periods.append(per)
            mean.society_power[per] = round(fmean(p.society_power[per] for p in models.values()), 3)
            mean.state_power[per] = round(fmean(p.state_power[per] for p in models.values()), 3)
            mean.key_event[per] = ref.key_event.get(per, "") if ref else ""
            mean.reasoning[per] = f"mean of {len(models)} models"

        stem = f"{slug(country)}__ensemble-mean"
        save_path(mean, RUNS_DIR / f"{stem}.json")
        plot_path(mean, RUNS_DIR / f"{stem}.png")
        if args.gif:
            from narrow_corridor.animate import animate_path
            animate_path(mean, RUNS_DIR / f"{stem}.gif")
        print(f"{country:16} mean over {len(models)} models, {len(common)} periods -> {stem}.png")


if __name__ == "__main__":
    main()


==> experiments/lang_ablation.py <==
#!/usr/bin/env python3
"""Prompt-language ablation: does the prompt/response language bias the scores?

    uv run python paper/experiments/lang_ablation.py            # generate + figures
    uv run python paper/experiments/lang_ablation.py --no-run   # figures only (reuse cached runs)

For each showcase country we re-run the whole ensemble (the same MODELS as the
main sweep) with the prompts translated into that country's language, and
compare the resulting ensemble-mean trajectory against the English one:

    French  -> France      Chinese -> China      Persian -> Iran (Persia)

Only the prompt/response *prose* changes; the requested JSON fields stay English
(prompts.py), so the scores are directly comparable. English runs are reused
from paper/experiments/results/; the translated runs land in
paper/experiments/results_lang/ (a separate dir so analysis.load_runs never
counts them as extra raters). Per country we emit a two-path overlay figure
(English vs native, with connectors showing each period's displacement) and a
consistency row in derived/lang_ablation.csv.

This is the "non-English prompting probe" listed as Future Work in RUNBOOK.md.
Only the generation step calls an LLM (and it is cached).
"""

from __future__ import annotations

import argparse
import csv
from concurrent.futures import ThreadPoolExecutor
from statistics import fmean

import matplotlib.pyplot as plt
from scipy.stats import spearmanr

from narrow_corridor.models import NarrowCorridorPath
from narrow_corridor.pipeline import get_narrow_corridor
from narrow_corridor.plot import _bounds, _draw_corridor
from narrow_corridor.storage import load_path, save_path
from run_experiments import COUNTRIES, END, MODELS, RUNS_DIR, STEP, slug

# country <-> its language. The native language is the one whose bias we probe
# for that country (the showcase in the request).
LANG_COUNTRY = {"fr": "France", "zh": "China", "fa": "Iran (Persia)",
                "es": "Chile", "ar": "Lebanon"}
LANG_NAME = {"fr": "French", "zh": "Chinese", "fa": "Persian",
             "es": "Spanish", "ar": "Arabic"}
# Native-language name of the country, used *inside* the translated prompts so the
# whole prompt is one language (the English canonical name stays for storage/slugs).
NATIVE_NAME = {"France": "la France", "China": "中国", "Iran (Persia)": "ایران",
               "Chile": "Chile", "Lebanon": "لبنان"}

LANG_DIR = RUNS_DIR.parent / "results_lang"     # kept out of results/ on purpose
DERIVED = RUNS_DIR.parent / "derived"
EN_COLOR, XX_COLOR = "#1f77b4", "#d62728"       # English blue vs native red


def _generate_one(lang: str, country: str, model: str) -> None:
    """Generate one (country, language, model) run and save it (cached).

    Periods inside a run stay sequential (in-context anchoring), but each run is
    independent, so the caller fans these out across threads.
    """
    stem = f"{slug(country)}__{slug(model)}__{lang}"
    print(f"=== {country} | {lang} | {model} -> {stem} ===", flush=True)
    try:
        path = get_narrow_corridor(
            model=model, country=country,
            start_year=COUNTRIES[country], end_year=END, step_years=STEP, lang=lang,
            prompt_country=NATIVE_NAME[country],
        )
    except Exception as e:  # keep going; a missing key/model just drops a rater
        print(f"  SKIPPED {country}|{lang}|{model} ({type(e).__name__}: {e})", flush=True)
        return
    save_path(path, LANG_DIR / f"{stem}.json")
    print(f"=== DONE {country} | {lang} | {model} ===", flush=True)


def _generate_all(workers: int) -> None:
    """Fan every (language, country, model) run out across a thread pool.

    Runs are network-bound (LLM calls), so threads overlap the waits. Concurrent
    runs write distinct cache files (the key includes model+prompt, which differ),
    so no two threads touch the same cache entry.
    """
    LANG_DIR.mkdir(parents=True, exist_ok=True)
    tasks = [(lang, country, model)
             for lang, country in LANG_COUNTRY.items() for model in MODELS]
    with ThreadPoolExecutor(max_workers=workers) as ex:
        list(ex.map(lambda t: _generate_one(*t), tasks))


def _load_models(country: str, lang: str | None) -> dict[str, NarrowCorridorPath]:
    """model -> path for one country. lang=None loads the English runs in results/."""
    out: dict[str, NarrowCorridorPath] = {}
    for model in MODELS:
        stem = f"{slug(country)}__{slug(model)}" + (f"__{lang}" if lang else "")
        f = (LANG_DIR if lang else RUNS_DIR) / f"{stem}.json"
        if f.exists():
            out[model] = load_path(f)
    return out


def _mean_path(country: str, models: dict[str, NarrowCorridorPath], periods, tag: str):
    mean = NarrowCorridorPath(country=country, model=f"ensemble-mean ({tag})")
    for per in periods:
        mean.periods.append(per)
        mean.society_power[per] = round(fmean(p.society_power[per] for p in models.values()), 3)
        mean.state_power[per] = round(fmean(p.state_power[per] for p in models.values()), 3)
    return mean


def _diff(seq):
    return [b - a for a, b in zip(seq, seq[1:])]


def _smooth(x, y):
    """B-spline smoothing, same as narrow_corridor.plot._gradient_line, so the
    ablation paths read like the atlas figures rather than as raw polylines."""
    import numpy as np
    from scipy.interpolate import make_interp_spline
    n = len(x)
    if n <= 2:
        return np.asarray(x, float), np.asarray(y, float)
    t = np.arange(n)
    ts = np.linspace(0, t.max(), 300)
    k = min(3, n - 1)
    return make_interp_spline(t, x, k=k)(ts), make_interp_spline(t, y, k=k)(ts)


def _draw_path(ax, path, color, label):
    x = [path.society_power[p] for p in path.periods]
    y = [path.state_power[p] for p in path.periods]
    xs, ys = _smooth(x, y)
    ax.plot(xs, ys, "-", color=color, lw=2, label=label, zorder=3)
    ax.scatter(x, y, color=color, s=28, zorder=4, edgecolors="white", linewidths=0.5)
    ax.scatter([x[0]], [y[0]], color=color, s=110, marker="o", zorder=5,
               edgecolors="black", linewidths=0.8)   # start (hollow-ish)
    ax.scatter([x[-1]], [y[-1]], color=color, s=150, marker="*", zorder=5,
               edgecolors="black", linewidths=0.8)    # end
    return x, y


def _panel(ax, country, lang, en_mean, xx_mean):
    """Overlay English vs native ensemble paths on one axis; return metrics."""
    ex, ey = _draw_path(ax, en_mean, EN_COLOR, "English prompts")
    xx, xy = _draw_path(ax, xx_mean, XX_COLOR, f"{LANG_NAME[lang]} prompts")
    # connectors: how far each period moves when the language changes
    for i in range(len(ex)):
        ax.plot([ex[i], xx[i]], [ey[i], xy[i]], "-", color="0.6", lw=0.7, zorder=2)

    lo, hi = _bounds(ex + xx, ey + xy)
    _draw_corridor(ax, lo, hi)
    ax.set_xlim(lo, hi); ax.set_ylim(lo, hi)
    ax.set_xticks([]); ax.set_yticks([])
    ax.set_xlabel("Society Power"); ax.set_ylabel("State Power")
    ax.set_title(f"{country}: English vs {LANG_NAME[lang]} prompts")
    ax.legend(loc="best", fontsize=8, framealpha=0.9)

    # ---- consistency metrics ------------------------------------------------
    d_soc = [a - b for a, b in zip(ex, xx)]
    d_sta = [a - b for a, b in zip(ey, xy)]
    rmsd = (fmean([s * s + t * t for s, t in zip(d_soc, d_sta)])) ** 0.5
    end_shift = ((ex[-1] - xx[-1]) ** 2 + (ey[-1] - xy[-1]) ** 2) ** 0.5

    def _rho(a, b):  # Spearman on first differences: is the shape/timing preserved?
        if len(a) < 3 or len(set(a)) < 2 or len(set(b)) < 2:
            return None
        return spearmanr(a, b).statistic

    return {
        "country": country,
        "language": LANG_NAME[lang],
        "n_models": None,  # filled by caller
        "n_periods": len(ex),
        "mad_society": round(fmean(abs(v) for v in d_soc), 3),
        "mad_state": round(fmean(abs(v) for v in d_sta), 3),
        "rmsd": round(rmsd, 3),
        "endpoint_shift": round(end_shift, 3),
        "rho_dsociety": _rho(_diff(ex), _diff(xx)),
        "rho_dstate": _rho(_diff(ey), _diff(xy)),
    }


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--no-run", action="store_true",
                    help="Skip LLM generation; build figures from cached runs only.")
    ap.add_argument("--workers", type=int, default=6,
                    help="Concurrent runs (country×model×lang) during generation.")
    args = ap.parse_args()

    if not args.no_run:
        _generate_all(args.workers)

    LANG_DIR.mkdir(parents=True, exist_ok=True)
    DERIVED.mkdir(parents=True, exist_ok=True)

    rows = []
    n = len(LANG_COUNTRY)
    ncols = min(3, n)
    nrows = -(-n // ncols)  # ceil
    combined, axgrid = plt.subplots(nrows, ncols, figsize=(7 * ncols, 7 * nrows),
                                    squeeze=False)
    axes = axgrid.ravel()
    for ax in axes[n:]:  # hide unused cells (e.g. the 6th when there are 5 countries)
        ax.set_visible(False)
    for ax, (lang, country) in zip(axes, LANG_COUNTRY.items()):
        en = _load_models(country, None)
        xx = _load_models(country, lang)
        shared_models = sorted(set(en) & set(xx))
        if len(shared_models) < 2:
            print(f"(skip {country}/{lang}: need >=2 models in both languages, "
                  f"have {len(shared_models)})")
            ax.set_visible(False)
            continue
        en = {m: en[m] for m in shared_models}
        xx = {m: xx[m] for m in shared_models}
        periods = sorted(set.intersection(*(set(p.periods) for p in {**en, **xx}.values())))

        en_mean = _mean_path(country, en, periods, "English")
        xx_mean = _mean_path(country, xx, periods, LANG_NAME[lang])
        save_path(en_mean, LANG_DIR / f"{slug(country)}__ensemble-mean__en.json")
        save_path(xx_mean, LANG_DIR / f"{slug(country)}__ensemble-mean__{lang}.json")

        row = _panel(ax, country, lang, en_mean, xx_mean)
        row["n_models"] = len(shared_models)
        rows.append(row)

        # also a standalone single-country figure
        single, sax = plt.subplots(figsize=(8, 8))
        _panel(sax, country, lang, en_mean, xx_mean)
        single_out = LANG_DIR / f"{slug(country)}__lang-compare-{lang}.png"
        single.savefig(single_out, bbox_inches="tight"); plt.close(single)
        print(f"{country:16} {LANG_NAME[lang]:8} {len(shared_models)} models, "
              f"{row['n_periods']} periods, RMSD={row['rmsd']}, "
              f"endpoint_shift={row['endpoint_shift']} -> {single_out.name}")

    combined.savefig(LANG_DIR / "lang-ablation.png", bbox_inches="tight")
    print(f"wrote {LANG_DIR / 'lang-ablation.png'}")

    if rows:
        cols = list(rows[0].keys())
        with (DERIVED / "lang_ablation.csv").open("w", newline="") as fh:
            w = csv.DictWriter(fh, fieldnames=cols)
            w.writeheader(); w.writerows(rows)
        print(f"wrote {DERIVED / 'lang_ablation.csv'}")


if __name__ == "__main__":
    main()


==> experiments/run_experiments.py <==
#!/usr/bin/env python3
"""Generate every (country, model) run for the paper.

Run from the repo root (needs provider API keys in .env):

    uv run python paper/experiments/run_experiments.py            # JSON + PNG
    uv run python paper/experiments/run_experiments.py --gif      # also animations
    uv run python paper/experiments/run_experiments.py --models anthropic/claude-opus-4-8

Outputs land in paper/experiments/results/ as <country-slug>__<model-slug>.{json,png,gif}
(the slug matches the \\includegraphics names in main.tex). Responses are cached,
so re-running is free and interrupted runs resume.
"""

from __future__ import annotations

import argparse
from pathlib import Path

from narrow_corridor.pipeline import get_narrow_corridor
from narrow_corridor.plot import plot_path
from narrow_corridor.storage import save_path

# country -> first year to score; all run through END in STEP-year periods.
# Chosen to put several countries in each of the book's four Leviathan types:
# Despotic (Iran, China), Shackled/in-corridor (UK, France, US, India),
# Paper (Colombia, Zambia), Absent (DR Congo, Lebanon, Somalia); Chile re-enters.
COUNTRIES: dict[str, int] = {
    "Iran (Persia)": 1880,
    "France": 1789,
    "United Kingdom": 1789,
    "United States": 1789,
    "China": 1880,
    "Chile": 1818,
    "Colombia": 1819,                    # Paper Leviathan
    "Democratic Republic of the Congo": 1885,  # Absent Leviathan (Congo Free State on)
    "Lebanon": 1918,                     # Absent Leviathan (mandate -> confessional state)
    "Zambia (Northern Rhodesia)": 1911,  # Paper Leviathan (colonial -> post-colonial)
    "Somalia": 1900,                     # Absent Leviathan (colonial -> 1991 collapse)
    "India": 1885,                       # Shackled Leviathan under a "cage of norms"
}
END = 2020
STEP = 10  # decade periods keep the sweep affordable; lower for finer paths.

# Each provider's strongest current model. For Alibaba we use the strongest
# *open-weight* Qwen (not the proprietary qwen-max) to keep an open/closed
# contrast. Verify these ids resolve in your LiteLLM version before a full run;
# an unresolved id just skips that model (the sweep continues, no cost).
MODELS = [
    "gemini/gemini-2.5-pro",                  # gemini-3.1-pro unavailable -> previous version
    "anthropic/claude-opus-4-8",
    "openai/gpt-5.5",
    # Fell back from Qwen3-235B-A22B: its plain endpoint returns non-JSON and its
    # :nitro endpoint degenerates into repetition on the longer scoring prompts.
    # qwen-2.5-72b-instruct is the stable open-weight fallback (honors response_format).
    "openrouter/qwen/qwen-2.5-72b-instruct",
]

RUNS_DIR = Path(__file__).parent / "results"  # committed (not gitignored) for reproducibility


def slug(s: str) -> str:
    """Filename-safe slug. Replaces '/' (model ids) and parens; must match the
    <country-slug>__<model-slug> names used by \\atlas{} in paper/main.tex, e.g.
    'anthropic/claude-opus-4-8' -> 'anthropic-claude-opus-4-8'."""
    for ch in "()":
        s = s.replace(ch, "")
    return "-".join(s.lower().replace("/", " ").replace(":", " ").split())


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("--models", nargs="*", default=MODELS, help="Override model list.")
    ap.add_argument("--gif", action="store_true", help="Also render animations.")
    args = ap.parse_args()

    RUNS_DIR.mkdir(parents=True, exist_ok=True)
    for country, start in COUNTRIES.items():
        for model in args.models:
            stem = f"{slug(country)}__{slug(model)}"
            print(f"\n=== {country} | {model} -> {stem} ===")
            try:
                path = get_narrow_corridor(
                    model=model, country=country,
                    start_year=start, end_year=END, step_years=STEP,
                )
            except Exception as e:  # keep the sweep going; note the gap
                print(f"  SKIPPED ({type(e).__name__}: {e})")
                continue
            save_path(path, RUNS_DIR / f"{stem}.json")
            plot_path(path, RUNS_DIR / f"{stem}.png")
            if args.gif:
                from narrow_corridor.animate import animate_path
                animate_path(path, RUNS_DIR / f"{stem}.gif")


if __name__ == "__main__":
    main()


==> experiments/summarize.py <==
#!/usr/bin/env python3
"""Process the runs into per-country data dumps + a cross-country summary.

    uv run python paper/experiments/summarize.py

Supports the paper's two qualitative subsections (Cross-country patterns, and
Qualitative case studies). For the reference model it writes, under
paper/experiments/derived/:
  * <country-slug>.csv  — one row per period: scores, changes, corridor position,
    key event, and reasoning (the raw material for case studies).
  * summary.csv         — one row per country: start/end corridor position, net
    drift on each axis, and the single largest period-to-period move.
and prints the summary table to stdout. Nothing here calls an LLM.
"""

from __future__ import annotations

import csv
from math import hypot
from pathlib import Path

from analysis import REF_MODEL, load_runs
from run_experiments import COUNTRIES, slug

HERE = Path(__file__).parent
DERIVED = HERE / "derived"

# Corridor half-width on the 0-10 scale for the (illustrative) in/above/below
# label. The paper reads positions qualitatively; this threshold only labels the
# dumps and is not a fitted cutoff.
BAND = 1.5


def _position(society: float, state: float) -> str:
    gap = state - society
    if abs(gap) <= BAND:
        return "in-corridor"
    return "state-dominated" if gap > 0 else "society-dominated"


def _rows(path):
    rows = []
    prev = None
    for per in sorted(path.periods):
        soc, sta = path.society_power[per], path.state_power[per]
        d_soc = "" if prev is None else round(soc - prev[0], 2)
        d_sta = "" if prev is None else round(sta - prev[1], 2)
        rows.append({
            "start": per[0], "end": per[1], "midyear": (per[0] + per[1]) // 2,
            "society": soc, "state": sta, "d_society": d_soc, "d_state": d_sta,
            "gap_state_minus_society": round(sta - soc, 2),
            "position": _position(soc, sta),
            "key_event": path.key_event.get(per, ""),
            "reasoning": path.reasoning.get(per, ""),
        })
        prev = (soc, sta)
    return rows


def _largest_move(rows):
    """(period_label, key_event, magnitude) for the biggest single-period move."""
    best = (None, "", 0.0)
    for r in rows[1:]:
        mag = hypot(r["d_society"] or 0.0, r["d_state"] or 0.0)
        if mag > best[2]:
            best = (f"{r['start']}-{r['end']}", r["key_event"], round(mag, 2))
    return best


def main() -> None:
    DERIVED.mkdir(parents=True, exist_ok=True)
    by_country = load_runs()
    summary = []

    for country in COUNTRIES:
        path = by_country.get(country, {}).get(REF_MODEL)
        if path is None:
            print(f"(skip {country}: no {REF_MODEL} run)")
            continue
        rows = _rows(path)
        with (DERIVED / f"{slug(country)}.csv").open("w", newline="") as fh:
            w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
            w.writeheader()
            w.writerows(rows)

        first, last = rows[0], rows[-1]
        move_period, move_event, move_mag = _largest_move(rows)
        summary.append({
            "country": country,
            "start_position": first["position"],
            "end_position": last["position"],
            "drift_society": round(last["society"] - first["society"], 2),
            "drift_state": round(last["state"] - first["state"], 2),
            "largest_move_period": move_period,
            "largest_move_mag": move_mag,
            "largest_move_event": move_event,
        })

    if not summary:
        print("No reference-model runs found. Run run_experiments.py first.")
        return

    with (DERIVED / "summary.csv").open("w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(summary[0].keys()))
        w.writeheader()
        w.writerows(summary)

    # Readable cross-country overview.
    print(f"\nCross-country summary ({REF_MODEL}):\n")
    hdr = f"{'country':16} {'start':18} {'end':18} {'Δsoc':>6} {'Δsta':>6}  largest move"
    print(hdr); print("-" * len(hdr))
    for s in summary:
        print(f"{s['country']:16} {s['start_position']:18} {s['end_position']:18} "
              f"{s['drift_society']:>6} {s['drift_state']:>6}  "
              f"{s['largest_move_period']} ({s['largest_move_event']})")
    print(f"\nPer-country period-level dumps + summary.csv written to {DERIVED}/")


if __name__ == "__main__":
    main()


==> experiments/vdem_atlas.py <==
#!/usr/bin/env python3
"""Build a V-Dem atlas in the same (society, state) space, for comparison.

    uv run python paper/experiments/vdem_atlas.py

For each country, plots the expert-coded trajectory at the same period-midpoint
years as the LLM runs, rescaled to the LLM's 0--10 axes:
  society = v2xcs_ccsi * 10      (core civil society index, 0--1 -> 0--10)
  state   = v2svstterr / 10      (state authority over territory, 0--100 -> 0--10)
Writes paper/experiments/results/<country-slug>__vdem.{json,png}. No LLM calls;
needs paper/experiments/external/vdem.csv (see RUNBOOK).
"""

from __future__ import annotations

from analysis import COUNTRY_TO_EXT, REF_MODEL, _load_external, _mid, load_runs
from narrow_corridor.models import NarrowCorridorPath
from narrow_corridor.plot import plot_path
from narrow_corridor.storage import save_path
from run_experiments import COUNTRIES, RUNS_DIR, slug


def main() -> None:
    ext = _load_external()
    if ext is None:
        print("No external/vdem.csv found; see RUNBOOK Step 2.")
        return
    by_country = load_runs()

    for country in COUNTRIES:
        ref = by_country.get(country, {}).get(REF_MODEL)
        if ref is None:
            print(f"(skip {country}: no reference run for period alignment)")
            continue
        vd = ext.get(COUNTRY_TO_EXT.get(country, country), {})
        p = NarrowCorridorPath(country=country, model="V-Dem")
        for per in ref.periods:  # same periods as the LLM atlas
            yr = _mid(per)
            if yr in vd:
                soc, sta = vd[yr]
                p.periods.append(per)
                p.society_power[per] = round(soc * 10, 3)   # 0-1 -> 0-10
                p.state_power[per] = round(sta / 10, 3)      # 0-100 -> 0-10
                p.key_event[per] = ""
                p.reasoning[per] = "V-Dem"
        if not p.periods:
            print(f"(skip {country}: no V-Dem overlap)")
            continue
        stem = f"{slug(country)}__vdem"
        save_path(p, RUNS_DIR / f"{stem}.json")
        plot_path(p, RUNS_DIR / f"{stem}.png", annotate_turns=0)  # no key events
        print(f"{country:16} {len(p.periods)} periods -> {stem}.png")


if __name__ == "__main__":
    main()

